ESCHER: Eschewing Importance Sampling in Games by Computing a History Value Function to Estimate Regret

Recent techniques for approximating Nash equilibria in very large games leverage neural networks to learn approximately optimal policies (strategies). One promising line of research uses neural networks to approximate counterfactual regret minimization (CFR) or its modern variants. DREAM, the only current CFR-based neural method that is model free and therefore scalable to very large games, trains a neural network on an estimated regret target that can have extremely high variance due to an importance sampling term inherited from Monte Carlo CFR (MCCFR). In this paper we propose an unbiased model-free method that does not require any importance sampling. Our method, ESCHER, is principled and is guaranteed to converge to an approximate Nash equilibrium with high probability. We show that the variance of the estimated regret of ESCHER is orders of magnitude lower than DREAM and other baselines. We then show that ESCHER outperforms the prior state of the art -- DREAM and neural fictitious self play (NFSP) -- on a number of games and the difference becomes dramatic as game size increases. In the very large game of dark chess, ESCHER is able to beat DREAM and NFSP in a head-to-head competition over $90\%$ of the time.

==> plots/ablation_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "if True:\n",
    "    matplotlib.use('pgf')\n",
    "    matplotlib.rcParams.update({\n",
    "        \"font.family\":\n",
    "        \"serif\",  # use serif/main font for text elements\n",
    "        \"text.usetex\": True,  # use inline math for ticks\n",
    "        \"axes.unicode_minus\": False,\n",
    "        \"pgf.rcfonts\":\n",
    "        False,  # don't setup fonts from rc parameters\n",
    "        \"pgf.preamble\": \"\"\"\n",
    "            \\\\usepackage{times}\n",
    "            \\\\usepackage[T1]{fontenc}\n",
    "            \\\\usepackage[utf8]{inputenc}\n",
    "            \\\\usepackage{bm}\n",
    "            \\\\usepackage{amsmath}\n",
    "            \\\\usepackage{amssymb}\n",
    "        \"\"\",\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The history saving thread hit an unexpected error (OperationalError('database is locked')).History will not be written to the database.\n"
     ]
    }
   ],
   "source": [
    "def plot_vs_random(ax, game):\n",
    "    def add_algo(algo):\n",
    "        assert algo in ('ablation_1', 'ablation_2', 'escher')\n",
    "        nods = np.load(f'data/{game}/ablations/{game}_{algo}_nodes_vs_random.npy')\n",
    "        mean = np.load(f'data/{game}/ablations/{game}_{algo}_rews_vs_random.npy')\n",
    "        sdev = np.load(f'data/{game}/ablations/{game}_{algo}_sems_vs_random.npy')\n",
    "\n",
    "        (label, col, ls) = {\n",
    "            'ablation_1': ('Ablation 1', '#ff7f00',    '--'),\n",
    "            'ablation_2': ('Ablation 2', '#4daf4a', '-.'),\n",
    "            'escher'    : ('ESCHER (Ours)' , '#377eb8',   '-' ),\n",
    "        }[algo]\n",
    "\n",
    "        ax.fill_between(nods, mean - sdev, mean + sdev, alpha=.25, facecolor=col)\n",
    "        ax.plot(nods, mean - sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean + sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean, label=label, ls=ls, color=col)\n",
    "\n",
    "        return (min(nods), max(nods))\n",
    "\n",
    "    xlims = [np.inf, np.inf]\n",
    "\n",
    "    for algo in ('escher', 'ablation_1', 'ablation_2'):\n",
    "        minx, maxx = add_algo(algo)\n",
    "        xlims[0] = min(xlims[0], minx)\n",
    "        xlims[1] = min(xlims[1], maxx)\n",
    "    \n",
    "    game_name = game.replace('_', ' ').title()\n",
    "    if game_name == \"Pttt\":\n",
    "        game_name = \"Phantom Tic-Tac-Toe\"\n",
    "\n",
    "    ax.yaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:.0%}'.format((y + 1)/2))) \n",
    "\n",
    "    ax.set_title(game_name)\n",
    "    ax.legend(loc=3,fontsize=\"small\")\n",
    "    ax.grid()\n",
    "    ax.set_ylim(-1, 1)\n",
    "    ax.set_xlim(*xlims)\n",
    "    ax.axhline(color=\"#555\", linewidth=0.5)\n",
    "    ax.set_xlabel(\"Information sets touched\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_head_to_head(ax, game):\n",
    "    def add_algo(opponent):\n",
    "        assert opponent in ('ablation_1', 'ablation_2')\n",
    "\n",
    "        nods = np.load(f'data/{game}/ablations/{game}_escher_nodes_vs_{opponent}.npy')\n",
    "        mean = np.load(f'data/{game}/ablations/{game}_escher_rews_vs_{opponent}.npy')\n",
    "        sdev = np.load(f'data/{game}/ablations/{game}_escher_sems_vs_{opponent}.npy')\n",
    "\n",
    "        (label, col, ls) = {\n",
    "            'ablation_1' : ('ESCHER vs Ablation 1', '#ff7f00',    '--'),\n",
    "            'ablation_2'  : ('ESCHER vs Ablation 2', '#4daf4a', '-.'),\n",
    "            # 'random': ('ESCHER vs Random' , 'blue',   '-' ),\n",
    "        }[opponent]\n",
    "\n",
    "        ax.fill_between(nods, mean - sdev, mean + sdev, alpha=.25, facecolor=col)\n",
    "        ax.plot(nods, mean - sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean + sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean, label=label, ls=ls, color=col)\n",
    "\n",
    "        return (min(nods), max(nods))\n",
    "\n",
    "    xlims = [np.inf, np.inf]\n",
    "\n",
    "    for opponent in ('ablation_1', 'ablation_2'):\n",
    "        minx, maxx = add_algo(opponent)\n",
    "        xlims[0] = min(xlims[0], minx)\n",
    "        xlims[1] = min(xlims[1], maxx)\n",
    "\n",
    "    game_name = game.replace('_', ' ').title()\n",
    "    if game_name == \"Pttt\":\n",
    "        game_name = \"Phantom Tic-Tac-Toe\"\n",
    "\n",
    "    ax.yaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:.0%}'.format((y + 1)/2))) \n",
    "\n",
    "    ax.set_title(game_name)\n",
    "    ax.legend(loc=3,fontsize=\"small\")\n",
    "    ax.set_ylim(-1, 1)\n",
    "    ax.grid()\n",
    "    ax.set_xlim(*xlims)\n",
    "    ax.axhline(color=\"#555\", linewidth=0.5)\n",
    "    ax.set_xlabel(\"Information sets touched\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 554.4x360 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, axs = plt.subplots(1, 3, figsize=(9,2.5))\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(7.7,5))\n",
    "\n",
    "(fig_random, fig_h2h) = fig.subfigures(2)\n",
    "\n",
    "fig_random.suptitle('\\\\rule[1mm]{2.4cm}{.2mm}\\\\fbox{ Ablation experiment: Playing against an opponent that plays uniformly at random }\\\\rule[1mm]{2.4cm}{.2mm}')\n",
    "axs = fig_random.subplots(1, 3)\n",
    "for ax, game in zip(axs, ['pttt', 'dark_hex_4', 'dark_hex_5']):\n",
    "    plot_vs_random(ax, game)\n",
    "axs[0].set_ylabel(\"Win \\%\")\n",
    "\n",
    "fig_h2h.suptitle('\\\\rule[1mm]{3.5cm}{.2mm}\\\\fbox{ Ablation experiment: Playing against another ablation head-to-head }\\\\rule[1mm]{3.5cm}{.2mm}')\n",
    "axs = fig_h2h.subplots(1, 3)\n",
    "for ax, game in zip(axs, ['pttt', 'dark_hex_4', 'dark_hex_5']):\n",
    "    plot_head_to_head(ax, game)\n",
    "axs[0].set_ylabel(\"Win \\%\")\n",
    "\n",
    "fig.savefig(\"pdf/ablations_combined.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.0 ('py3')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "d23b03eecb520663f2f9879a93e22fb116ac230ba21c50154a20937e11139c9f"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/comparison_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "if True:\n",
    "    matplotlib.use('pgf')\n",
    "    matplotlib.rcParams.update({\n",
    "        \"font.family\":\n",
    "        \"serif\",  # use serif/main font for text elements\n",
    "        \"text.usetex\": True,  # use inline math for ticks\n",
    "        \"axes.unicode_minus\": False,\n",
    "        \"pgf.rcfonts\":\n",
    "        False,  # don't setup fonts from rc parameters\n",
    "        \"pgf.preamble\": \"\"\"\n",
    "            \\\\usepackage{times}\n",
    "            \\\\usepackage[T1]{fontenc}\n",
    "            \\\\usepackage[utf8]{inputenc}\n",
    "            \\\\usepackage{bm}\n",
    "            \\\\usepackage{amsmath}\n",
    "            \\\\usepackage{amssymb}\n",
    "        \"\"\",\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_vs_random(ax, game):\n",
    "    def add_algo(algo):\n",
    "        assert algo in ('escher', 'dream', 'nfsp')\n",
    "        # All the algorithms share the same nodes file.\n",
    "        nods = np.load(f'data/{game}/{game}_nodes_vs_random.npy')\n",
    "        mean = np.load(f'data/{game}/{game}_{algo}_rews_vs_random.npy')\n",
    "        sdev = np.load(f'data/{game}/{game}_{algo}_sems_vs_random.npy')\n",
    "\n",
    "        mean = mean[:len(nods)]\n",
    "        sdev = sdev[:len(nods)]\n",
    "\n",
    "        (label, col, ls) = {\n",
    "            'dream' : ('DREAM', 'red',    '--'),\n",
    "            'nfsp'  : ('NFSP', 'purple', '-.'),\n",
    "            'escher': ('ESCHER (Ours)' , 'blue',   '-' ),\n",
    "        }[algo]\n",
    "\n",
    "        ax.fill_between(nods, mean - sdev, mean + sdev, alpha=.25, facecolor=col)\n",
    "        ax.plot(nods, mean - sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean + sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean, label=label, ls=ls, color=col)\n",
    "\n",
    "        return (min(nods), max(nods))\n",
    "\n",
    "    xlims = [np.inf,0]\n",
    "\n",
    "    for algo in ('escher', 'dream', 'nfsp'):\n",
    "        print(game, algo)\n",
    "        minx, maxx = add_algo(algo)\n",
    "        xlims[0] = min(xlims[0], minx)\n",
    "        xlims[1] = max(xlims[1], maxx)\n",
    "\n",
    "    game_name = game.replace('_', ' ').title()\n",
    "    if game_name == \"Pttt\":\n",
    "        game_name = \"Phantom Tic-Tac-Toe\"\n",
    "\n",
    "    ax.yaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:.0%}'.format((y + 1)/2))) \n",
    "\n",
    "    ax.set_title(game_name)\n",
    "    ax.legend(loc=3,fontsize=\"small\")\n",
    "    ax.set_ylim(-1, 1)\n",
    "    ax.grid()\n",
    "    ax.set_xlim(*xlims)\n",
    "    ax.axhline(color=\"#555\", linewidth=0.5)\n",
    "    ax.set_xlabel(\"Information sets touched\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_head_to_head(ax, game):\n",
    "    def add_algo(opponent):\n",
    "        assert opponent in ('random', 'dream', 'nfsp')\n",
    "        # All the algorithms share the same nodes file.\n",
    "        nods = np.load(f'data/{game}/{game}_nodes_vs_{opponent}.npy')\n",
    "        mean = np.load(f'data/{game}/{game}_escher_rews_vs_{opponent}.npy')\n",
    "        sdev = np.load(f'data/{game}/{game}_escher_sems_vs_{opponent}.npy')\n",
    "\n",
    "        mean = mean[:len(nods)]\n",
    "        sdev = sdev[:len(nods)]\n",
    "\n",
    "        (label, col, ls) = {\n",
    "            'dream' : ('ESCHER vs DREAM', 'red',    '--'),\n",
    "            'nfsp'  : ('ESCHER vs NFSP', 'purple', '-.'),\n",
    "            # 'random': ('ESCHER vs Random' , 'blue',   '-' ),\n",
    "        }[opponent]\n",
    "\n",
    "        ax.fill_between(nods, mean - sdev, mean + sdev, alpha=.25, facecolor=col)\n",
    "        ax.plot(nods, mean - sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean + sdev, ls=ls, color=col, lw=0.2, alpha=.4)\n",
    "        ax.plot(nods, mean, label=label, ls=ls, color=col)\n",
    "\n",
    "        return (min(nods), max(nods))\n",
    "\n",
    "    xlims = [np.inf, 0]\n",
    "\n",
    "    for opponent in ('nfsp', 'dream'):\n",
    "        minx, maxx = add_algo(opponent)\n",
    "        xlims[0] = min(xlims[0], minx)\n",
    "        xlims[1] = max(xlims[1], maxx)\n",
    "\n",
    "    game_name = game.replace('_', ' ').title()\n",
    "    if game_name == \"Pttt\":\n",
    "        game_name = \"Phantom Tic-Tac-Toe\"\n",
    "\n",
    "    ax.yaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:.0%}'.format((y + 1)/2))) \n",
    "\n",
    "    ax.set_title(game_name)\n",
    "    ax.legend(loc=3,fontsize=\"small\")\n",
    "    ax.set_ylim(-1, 1)\n",
    "    ax.grid()\n",
    "    ax.set_xlim(*xlims)\n",
    "    ax.axhline(y=50, color=\"#555\", linewidth=0.5)\n",
    "    ax.set_xlabel(\"Information sets touched\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pttt escher\n",
      "pttt dream\n",
      "pttt nfsp\n",
      "dark_hex_5 escher\n",
      "dark_hex_5 dream\n",
      "dark_hex_5 nfsp\n",
      "dark_chess escher\n",
      "dark_chess dream\n",
      "dark_chess nfsp\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 554.4x360 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, axs = plt.subplots(1, 3, figsize=(9,2.5))\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(7.7,5))\n",
    "\n",
    "(fig_random, fig_h2h) = fig.subfigures(2)\n",
    "\n",
    "fig_random.suptitle('\\\\rule[1mm]{3.2cm}{.2mm}\\\\fbox{ Experiment: Playing against an opponent that plays uniformly at random }\\\\rule[1mm]{3.2cm}{.2mm}')\n",
    "axs = fig_random.subplots(1, 3)\n",
    "for ax, game in zip(axs, ['pttt', 'dark_hex_5', 'dark_chess']):\n",
    "    plot_vs_random(ax, game)\n",
    "axs[0].set_ylabel(\"Win \\%\")\n",
    "\n",
    "fig_h2h.suptitle('\\\\rule[1mm]{4.3cm}{.2mm}\\\\fbox{ Experiment: Playing against another baseline head-to-head }\\\\rule[1mm]{4.3cm}{.2mm}')\n",
    "axs = fig_h2h.subplots(1, 3)\n",
    "for ax, game in zip(axs, ['pttt', 'dark_hex_5', 'dark_chess']):\n",
    "    plot_head_to_head(ax, game)\n",
    "axs[0].set_ylabel(\"Win \\%\")\n",
    "\n",
    "fig.savefig(\"pdf/experiments_combined.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.0 ('py3')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "d23b03eecb520663f2f9879a93e22fb116ac230ba21c50154a20937e11139c9f"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> tables/variance_table.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import pandas as pd\n",
    "if True:\n",
    "    matplotlib.use('pgf')\n",
    "    matplotlib.rcParams.update({\n",
    "        \"font.family\":\n",
    "        \"serif\",  # use serif/main font for text elements\n",
    "        \"text.usetex\": True,  # use inline math for ticks\n",
    "        \"axes.unicode_minus\": False,\n",
    "        \"pgf.rcfonts\":\n",
    "        False,  # don't setup fonts from rc parameters\n",
    "        \"pgf.preamble\": \"\"\"\n",
    "            \\\\usepackage{times}\n",
    "            \\\\usepackage[T1]{fontenc}\n",
    "            \\\\usepackage[utf8]{inputenc}\n",
    "            \\\\usepackage{bm}\n",
    "            \\\\usepackage{amsmath}\n",
    "            \\\\usepackage{amssymb}\n",
    "        \"\"\",\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-25-ec303a798e7e>:35: UserWarning: Tight layout not applied. The bottom and top margins cannot be made large enough to accommodate all axes decorations.\n",
      "  fig.tight_layout()\n"
     ]
    }
   ],
   "source": [
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "\n",
    "colors = [\"#C8C8FF\", \"#F0F0F0\", \"#FFC8C8\"]\n",
    "cmap = LinearSegmentedColormap.from_list(\"mycmap\", colors)\n",
    "\n",
    "def color(t, best):\n",
    "    best = max(best, 0.01)\n",
    "    t = max(t, 0.01)\n",
    "    ratio = t / best\n",
    "    assert(ratio >= 1)\n",
    "\n",
    "    ratio = math.log10(ratio)\n",
    "    ratio = min(ratio, 3)\n",
    "    ratio *= 0.33333\n",
    "\n",
    "    r, g, b, alpha = cmap(ratio)\n",
    "    assert alpha == 1.0\n",
    "    return f'{r},{g},{b}'\n",
    "    \n",
    "gradient = np.linspace(0, 1, 256)\n",
    "gradient = np.vstack((gradient, gradient))\n",
    "fig, ax = plt.subplots(figsize=(1.3,.15))\n",
    "ax.imshow(gradient, aspect='auto', cmap=cmap)\n",
    "ax.get_yaxis().set_visible(False)\n",
    "\n",
    "def g(x):\n",
    "    return 256 * math.log10(x) / 3\n",
    "ax.set_xticks([g(x) for x in [2,3,4,5,6,7,8,9,20,30,40,50,60,70,80,90,200,300,400,500,600,700,800,900]], minor=True)\n",
    "\n",
    "ax.set_xticks([g(x) for x in [1,10,100,1000]], minor=False)\n",
    "ax.set_xticklabels([1,10,100,'$\\ge$ 1000'], fontsize='small')\n",
    "\n",
    "\n",
    "# ax.axis('off')\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"colorbar.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_deep_variance_table():\n",
    "    rows = pd.read_csv(\"data_deep.csv\")\n",
    "\n",
    "    # Add colors\n",
    "    for idx, row in rows.iterrows():\n",
    "        def best_of(*x):\n",
    "            return min([float(v.split('+-')[0]) for v in x])\n",
    "        \n",
    "        best = best_of(\n",
    "            row['escher'],\n",
    "            row['abl1'],\n",
    "            row['abl2'],\n",
    "            row['dream'])\n",
    "        \n",
    "        for col in ['escher', 'abl1', 'abl2', 'dream']:\n",
    "            val = float(row[col].split('+-')[0])\n",
    "            mean, std = map(float, row[col].split('+-'))\n",
    "            expo = 0\n",
    "\n",
    "            while mean >= 10.0:\n",
    "                mean /= 10\n",
    "                std /= 10\n",
    "                expo += 1\n",
    "            while mean < 1.0:\n",
    "                mean *= 10\n",
    "                std *= 10\n",
    "                expo -= 1\n",
    "\n",
    "            if expo != 0:\n",
    "                rows.at[idx, col] = '\\cbox{%s}{\\\\displaynumE{%.1f}{%.1f}{%d}}' % (color(val, best), mean, std, expo)\n",
    "            else:\n",
    "                rows.at[idx, col] = '\\cbox{%s}{\\\\displaynum{%.1f}{%.1f}}' % (color(val, best), mean, std)\n",
    "\n",
    "    # Output\n",
    "    pd.set_option('display.max_colwidth',1000)\n",
    "    s = rows.to_latex(index=False, escape=False, header=False).split('\\n')\n",
    "    s[0] = '\\\\begin{tabular}{p{3cm}rrrr}'\n",
    "    s[1] = '\\\\toprule'\n",
    "    s = s[:2] + ['{\\\\bf Game} & {\\\\bf ESCHER (Ours)} & {\\\\bf Ablation 1} & {\\\\bf Ablation 2} & {\\\\bf DREAM} \\\\\\\\ \\\\midrule'] + s[2:]\n",
    "\n",
    "    open(\"tex/deep_variance.tex\", \"w\").write(\"\\n\".join(s))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_tabular_variance_table():\n",
    "    rows = pd.read_csv(\"data_tabular.csv\")\n",
    "\n",
    "    # Add colors\n",
    "    for idx, row in rows.iterrows():\n",
    "        def best_of(*x):\n",
    "            return min([float(v.split('+-')[0]) for v in x])\n",
    "        \n",
    "        best = best_of(\n",
    "            row['escher'],\n",
    "            row['abl2'],\n",
    "            row['dream'],\n",
    "            row['osmccfr'])\n",
    "        \n",
    "        for col in ['escher', 'abl2', 'dream', 'osmccfr']:\n",
    "            val = float(row[col].split('+-')[0])\n",
    "            mean, std = map(float, row[col].split('+-'))\n",
    "            expo = 0\n",
    "\n",
    "            while mean >= 10.0:\n",
    "                mean /= 10\n",
    "                std /= 10\n",
    "                expo += 1\n",
    "            while mean < 1.0:\n",
    "                mean *= 10\n",
    "                std *= 10\n",
    "                expo -= 1\n",
    "\n",
    "            if expo != 0:\n",
    "                rows.at[idx, col] = '\\cbox{%s}{\\\\displaynumE{%.1f}{%.1f}{%d}}' % (color(val, best), mean, std, expo)\n",
    "            else:\n",
    "                rows.at[idx, col] = '\\cbox{%s}{\\\\displaynum{%.1f}{%.1f}}' % (color(val, best), mean, std)\n",
    "\n",
    "    # Output\n",
    "    pd.set_option('display.max_colwidth',1000)\n",
    "    s = rows.to_latex(index=False, escape=False, header=False).split('\\n')\n",
    "    s[0] = '\\\\begin{tabular}{p{3cm}rrrr}'\n",
    "    s[1] = '\\\\toprule'\n",
    "    s = s[:2] + ['{\\\\bf Game} & {\\\\bf ESCHER (Ours)} & {\\\\bf Ablation 2} & {\\\\bf DREAM} & {\\\\bf OS-MCCFR} \\\\\\\\ \\\\midrule'] + s[2:]\n",
    "\n",
    "    open(\"tex/tabular_variance.tex\", \"w\").write(\"\\n\".join(s))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "make_deep_variance_table()\n",
    "make_tabular_variance_table()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.0 ('py3')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "d23b03eecb520663f2f9879a93e22fb116ac230ba21c50154a20937e11139c9f"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

